Diachronic Analysis of German Parliamentary Proceedings: Ideological Shifts through the Lens of Political Biases

We analyze bias in historical corpora as encoded in diachronic distributional semantic models by focusing on two specific forms of bias, namely a political (i.e., anti-communism) and racist (i.e., antisemitism) one. For this, we use a new corpus of German parliamentary proceedings, DeuPARL, spanning the period 1867--2020. We complement this analysis of historical biases in diachronic word embeddings with a novel measure of bias on the basis of term co-occurrences and graph-based label propagation. The results of our bias measurements align with commonly perceived historical trends of antisemitic and anti-communist biases in German politics in different time periods, thus indicating the viability of analyzing historical bias trends using semantic spaces induced from historical corpora.

==> img/plot_jude.py <==
import seaborn as sns
from matplotlib import pyplot
import pandas as pd
#from google.colab import files
import numpy as np
import matplotlib
matplotlib.use('Agg')

def plot_bias(data):
  #data_list = []
  #for d in data:
  #  if d["measure"] == statistic:
  #    d["specification"] = d["specification"].split("_")[-1] 
  #    data_list.append(d)
  #df = pd.DataFrame(data_list)
  sns.set_theme()

  g = sns.catplot(
      data=data, kind="bar",
      x="slice", y="score", #hue="score", #hue="specification", 
      alpha=.6, height=6, palette="hls"
  )

  g.despine(left=True)
  g.set_axis_labels("", "Count per 100k tokens")
  #g.legend.set_title("View")
  #g.legend.loc="upper right"
  #handles, _ = g.get_legend_handles_labels()
  #g.legend(handles, ["Debates", "Reviews", "CQA"], loc="upper right", bbox_to_anchor=(1.01,1.11),ncol=3)

  g.savefig("jude.pdf")
  #files.download("anticommunism_lp.pdf") 

data = dict([("KR1",0.9),("KR2",3.88),("WR",2.24),("NS",5.22),("CDU1",0.8),("SPD1",0.33),("CDU2",1.58),("SPD2",2.11),("CDU3",1.51)])
print(data)

data = [{"slice":"KR1","score":0.9},
        {"slice":"KR2","score":3.88},
        {"slice":"WR","score":2.24},
        {"slice":"NS","score":5.22},
        {"slice":"CDU1","score":0.8},
        {"slice":"SPD1","score":0.33},
        {"slice":"CDU2","score":1.58},
        {"slice":"SPD2","score":2.11},
        {"slice":"CDU3","score":1.51}
]

df = pd.DataFrame(data=data)

plot_bias(df)

